Measurement of the top-quark mass in the ${t\bar{t}}$ dilepton channel using the full CDF Run II data set

We present a measurement of the top-quark mass in events containing two leptons (electrons or muons) with a large transverse momentum, two or more energetic jets, and a transverse-momentum imbalance. We use the full proton-antiproton collision data set collected by the CDF experiment during the Fermilab Tevatron Run~II at center-of-mass energy $\sqrt{s} = 1.96$ TeV, corresponding to an integrated luminosity of 9.1 fb$^{-1}$. A special observable is exploited for an optimal reduction of the dominant systematic uncertainty, associated with the knowledge of the absolute energy of the hadronic jets. The distribution of this observable in the selected events is compared to simulated distributions of ${t\bar{t}}$ dilepton signal and background.We measure a value for the top-quark mass of $171.5\pm 1.9~{\rm (stat)}\pm 2.5~{\rm (syst)}$ GeV/$c^2$.

==> runme.sh <==
#!/bin/sh
#
#
# shell script to run latex over the Tevatron top mass combination PRD
# twice to make sure all references are up to date and then
# producing a postscript file which is then converted to pdf.
#
# 
# set up the TEXINPUTS path so that the revtex4 files can be found.
#setenv TEXINPUTS ".:`pwd`"
echo $PATH
#sleep  10
#printenv
# run latex twice. latex is called from inside the runme script.
pdflatex dilmtop_prd_v14
pdflatex dilmtop_prd_v14
bibtex dilmtop_prd_v14
pdflatex dilmtop_prd_v14
pdflatex dilmtop_prd_v14

# sleeping a little seems to help dvips
sleep 1

# format the output properly so that it produces nice sharp pdf
# dvips prd.dvi -Ppdf -j0 -t letter -o prd.ps



